A First Search for Cosmogenic Neutrinos with the ARIANNA Hexagonal Radio Array

The ARIANNA experiment seeks to observe the diffuse flux of neutrinos in the 10^8 - 10^10 GeV energy range using a grid of radio detectors at the surface of the Ross Ice Shelf of Antarctica. The detector measures the coherent Cherenkov radiation produced at radio frequencies, from about 100 MHz to 1 GHz, by charged particle showers generated by neutrino interactions in the ice. The ARIANNA Hexagonal Radio Array (HRA) is being constructed as a prototype for the full array. During the 2013-14 austral summer, three HRA stations collected radio data which was wirelessly transmitted off site in nearly real-time. The performance of these stations is described and a simple analysis to search for neutrino signals is presented. The analysis employs a set of three cuts that reject background triggers while preserving 90% of simulated cosmogenic neutrino triggers. No neutrino candidates are found in the data and a model-independent 90% confidence level Neyman upper limit is placed on the all flavor neutrino+antineutrino flux in a sliding decade-wide energy bin. The limit reaches a minimum of 1.9x10^-23 GeV^-1 cm^-2 s^-1 sr^-1 in the 10^8.5 - 10^9.5 GeV energy bin. Simulations of the performance of the full detector are also described. The sensitivity of the full ARIANNA experiment is presented and compared with current neutrino flux models.

==> sh/bibtex.sh <==
#!/bin/bash
# $Id: bibtex.sh,v 1.2 2010/08/10 15:04:51 cjreed Exp $
#

if [ -d "$1" ]; then
   test;
else
   exit 1;
fi

for i in `ls $1/*.aux`; do
   if [ -n "`grep "\citation" $i`" ]; then
      bibtex $i;
   else
      bb=`expr match "$i" '.*\(\.bib\)'`;
      echo $bb;
      touch $bb.bbl;
   fi
done

#if test -z "$1"; then exit 1; fi
#
#if test -n "`grep "\citation" $1.aux`"; then
# bibtex $1
#else
# touch $1.bbl
#fi

